Typical entanglement for Gaussian states

We consider ensembles of bipartite states resulting from a random passive Gaussian unitary applied to a fiducial pure Gaussian state. We show that the symplectic spectra of the reduced density operators concentrate around that of a thermal state with the same energy. This implies, in particular, concentration of the entanglement entropy as well as other entropy measures. Our work extends earlier results on the typicality of entanglement beyond the two ensembles and the reduced purity measure considered in [A. Serafini, O. C. O. Dahlsten, D. Gross, and M. B. Plenio, J. Phys. A: Math. Theor., 40(31):9551 (2007)].

==> anc/CovarianceMatrixMoments_using_RTNI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130025,       3552]
NotebookOptionsPosition[    128016,       3487]
NotebookOutlinePosition[    128390,       3503]
CellTagsIndexPosition[    128347,       3500]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   StyleBox[" ",
    FontSize->16,
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[
    RowBox[{"LOAD", " ", "RTNI", " ", "Package"}],
    FontSize->24,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   StyleBox[" ",
    FontSize->24,
    FontColor->RGBColor[1, 0, 0]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "RTNI`"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"load", " ", "RTNI", " ", "package"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6985589251412125`*^9, 3.6985589653760843`*^9}, {
   3.6985589988348637`*^9, 3.6985590329236298`*^9}, {3.69855922522628*^9, 
   3.698559261206568*^9}, {3.698559423922939*^9, 3.6985594242383986`*^9}, {
   3.69856067602808*^9, 3.6985607253568635`*^9}, 3.698560917730583*^9, {
   3.698582472675166*^9, 3.6985824822965517`*^9}, {3.6985827728447533`*^9, 
   3.6985827733096027`*^9}, {3.698583793630224*^9, 3.698583819496647*^9}, {
   3.698584461955364*^9, 3.698584511282123*^9}, {3.6985845753239202`*^9, 
   3.698584721952711*^9}, {3.698599085018261*^9, 3.698599096876644*^9}, {
   3.6985991486962414`*^9, 3.6985991599984713`*^9}, {3.6985992003747673`*^9, 
   3.698599240368574*^9}, 3.6985993092161207`*^9, {3.6985996025714707`*^9, 
   3.698599608572472*^9}, {3.7319185869785366`*^9, 3.731918587178978*^9}, {
   3.73191905601142*^9, 3.731919061347357*^9}, {3.7319195756069136`*^9, 
   3.7319196307764945`*^9}, {3.731919692376937*^9, 3.731919739056715*^9}, {
   3.731919787739132*^9, 3.7319198063411784`*^9}, {3.7319198806165752`*^9, 
   3.731919906349281*^9}, {3.7319199558391256`*^9, 3.731919956171049*^9}, {
   3.7319200973040557`*^9, 3.7319200985744457`*^9}, {3.7319203953377714`*^9, 
   3.7319204042315345`*^9}, {3.731921388198149*^9, 3.7319214039672155`*^9}, 
   3.731921583240306*^9, {3.731921753805386*^9, 3.7319217609953437`*^9}, {
   3.7319230586800966`*^9, 3.7319230726831226`*^9}, {3.7319233175770583`*^9, 
   3.731923344085614*^9}, {3.7319234608994045`*^9, 3.731923540459179*^9}, {
   3.7319236228314123`*^9, 3.7319236248138576`*^9}, {3.731924162356013*^9, 
   3.7319241788744493`*^9}, {3.731924238387291*^9, 3.731924356364653*^9}, {
   3.7319244076438484`*^9, 3.731924441993746*^9}, {3.7319252227774763`*^9, 
   3.7319252322230487`*^9}, {3.731930865169602*^9, 3.731930868574835*^9}, {
   3.731931086909545*^9, 3.7319310904998884`*^9}, {3.731933171012638*^9, 
   3.731933175437934*^9}, {3.73193357402628*^9, 3.73193362266123*^9}, {
   3.7319337123006697`*^9, 3.731933746745301*^9}, {3.731934057268864*^9, 
   3.731934127049819*^9}, {3.731934177590294*^9, 3.7319341891026764`*^9}, {
   3.731934223033618*^9, 3.7319342284237432`*^9}, {3.7319361652854795`*^9, 
   3.731936172154063*^9}, {3.731936203154335*^9, 3.7319362156413007`*^9}, {
   3.7319362653033347`*^9, 3.7319362934798894`*^9}, {3.7319364694554653`*^9, 
   3.731936479284607*^9}, {3.731936543466736*^9, 3.731936550658583*^9}, {
   3.7319366326459484`*^9, 3.7319366618714323`*^9}, {3.731936899189741*^9, 
   3.7319369040479403`*^9}, {3.733111565561798*^9, 3.7331115948273*^9}, {
   3.7331116706868944`*^9, 3.7331116755772476`*^9}, {3.733112261844659*^9, 
   3.7331122820878534`*^9}, {3.7331123327334876`*^9, 3.733112373512898*^9}, {
   3.73311375478839*^9, 3.7331137663096113`*^9}, {3.7331140150417185`*^9, 
   3.7331140484992623`*^9}, {3.76044638015611*^9, 3.7604464057331047`*^9}, {
   3.7604468525921993`*^9, 3.7604468735171556`*^9}, {3.7604469108587413`*^9, 
   3.760447032271694*^9}, 3.760447064653853*^9, 3.760447134491542*^9, {
   3.760447374319882*^9, 3.7604473895188975`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package RTNI (Random Tensor Network Integrator) version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.5\"\>", 
   "\[InvisibleSpace]", "\<\" (last modification: \"\>", 
   "\[InvisibleSpace]", "\<\"26/01/2019\"\>", 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm[
  "Package RTNI (Random Tensor Network Integrator) version ", "1.0.5", 
   " (last modification: ", "26/01/2019", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277102077*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions1.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions1.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482771095877`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions2.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions2.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277189972*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions3.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions3.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277205593*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions4.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions4.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482772095985`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions5.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions5.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482772252245`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions6.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions6.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482772408457`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions7.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions7.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482772564745`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions8.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions8.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482772564745`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions9.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions9.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277272087*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions10.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions10.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277287737*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions11.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions11.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482773033295`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions12.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions12.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482773098354`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions13.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions13.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482773254623`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions14.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions14.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482773410845`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions15.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions15.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482773723555`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions16.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions16.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482774100733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions17.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions17.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482774413195`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions18.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions18.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277503804*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions19.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions19.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.7604482775728307`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading precomputed Weingarten Functions from \"\>", 
   "\[InvisibleSpace]", "\<\"/precomputedWG/functions20.txt\"\>"}],
  SequenceForm[
  "Loading precomputed Weingarten Functions from ", 
   "/precomputedWG/functions20.txt"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7604471366699343`*^9, 3.760447537394827*^9, 
  3.760448277682021*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[" ",
    FontSize->16,
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[
    RowBox[{
    "AUXILIARY", " ", "ROUTINES", " ", "FOR", " ", "COMPUTING", " ", 
     "PRODUCTS", " ", "OF", " ", "BLOCK", " ", "MATRICES", " ", "with", " ", 
     "multinomial", " ", "terms"}],
    FontSize->24,
    FontColor->RGBColor[0.5, 0, 0.5]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "A", " ", "monomial", " ", "is", " ", "an", " ", "expression", 
       "\[IndentingNewLine]", "of", " ", "the", " ", "form", " ", 
       SubscriptBox["X", "1"], 
       RowBox[{"U", "^", 
        SubscriptBox["eps", "1"]}], 
       SubscriptBox["X", "2"], 
       RowBox[{"U", "^", 
        SubscriptBox["eps", "2"]}]}], " ", ".."}], " ", 
     SubscriptBox["X", "k"], 
     RowBox[{"U", "^", 
      SubscriptBox["eps", "k"]}], "\[IndentingNewLine]", "it", " ", "will", 
     " ", "be", " ", "represented", " ", "as", "\[IndentingNewLine]", "pair", 
     " ", "of", " ", "vectors"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["X", "1"], ",", 
        SubscriptBox["X", "2"], ",", "...", ",", 
        SubscriptBox["X", "k"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["eps", "1"], ",", 
        SubscriptBox["eps", "2"], ",", "...", ",", 
        SubscriptBox["eps", "k"]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Here", "  ", 
        SubscriptBox["eps", "j"]}], "=", 
       RowBox[{
       "1", " ", "corresponds", " ", "to", " ", "the", " ", "unitary", " ", 
        "U"}]}], ",", "\[IndentingNewLine]", "        ", 
      RowBox[{
       SubscriptBox["eps", "j"], "=", 
       RowBox[{
        RowBox[{
        "2", " ", "corresponds", " ", "to", " ", "the", " ", "adjoint", " ", 
         "unitary", " ", 
         RowBox[{"U", "^"}], "*", "\[IndentingNewLine]", "     ", 
         SubscriptBox["eps", "j"]}], "=", 
        RowBox[{
        "3", " ", "corresponds", " ", "to", " ", "the", " ", "transpose", " ",
          "unitary", " ", 
         RowBox[{"U", "^", "T"}]}]}]}]}], "\[IndentingNewLine]", "    ", 
     RowBox[{
      SubscriptBox["eps", "j"], "=", 
      RowBox[{
      "4", " ", "corresponds", " ", "to", " ", "the", " ", "complex", " ", 
       "conjugate", " ", 
       RowBox[{"unitary", " ", "\\", "bar"}], 
       RowBox[{"{", "U", "}"}]}]}]}],
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox["*)",
    FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "following", " ", "function", " ", "multiplies", " ", "two",
        " ", "monomials", "\[IndentingNewLine]", 
       SubscriptBox["X", "1"], 
       RowBox[{"U", "^", 
        SubscriptBox["eps", "1"]}], 
       SubscriptBox["X", "2"], 
       RowBox[{"U", "^", 
        SubscriptBox["eps", "2"]}]}], " ", ".."}], " ", 
     SubscriptBox["X", "k"], 
     RowBox[{"U", "^", 
      SubscriptBox["eps", "k"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["Y", "1"], 
       RowBox[{"U", "^", 
        SubscriptBox["delta", "1"]}], 
       SubscriptBox["Y", "2"], 
       RowBox[{"U", "^", 
        SubscriptBox["delta", "2"]}]}], " ", ".."}], " ", 
     SubscriptBox["Y", "l"], 
     RowBox[{
      RowBox[{"U", "^", 
       SubscriptBox["delta", "l"]}], ".", " ", "The"}], " ", "output", " ", 
     "is", " ", "again", " ", "a", " ", "monomial", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["X", "1"], ",", 
         SubscriptBox["X", "2"], ",", "...", ",", 
         SubscriptBox["X", "k"], ",", 
         SubscriptBox["Y", "1"], ",", 
         RowBox[{"...", ".", 
          SubscriptBox["Y", "k"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["eps", "1"], ",", 
         SubscriptBox["eps", "2"], ",", "...", ",", 
         SubscriptBox["eps", "k"], ",", 
         SubscriptBox["delta", "1"], ",", 
         RowBox[{"...", "."}], ",", "delta_l"}], "}"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Multiplymonomials", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "following", " ", "takes", "  ", "a", " ", 
     "\[IndentingNewLine]", "list", " ", "of", " ", "monomials", " ", 
     "representing", " ", "a", " ", "sum", "\[IndentingNewLine]", "and", " ", 
     "multiplies", " ", "it", " ", "with", " ", "a", " ", 
     RowBox[{"monomial", ".", "\[IndentingNewLine]", "This"}], " ", "again", 
     " ", "outputs", " ", "a", " ", "list"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Multiplymultinomialwithmonomial", "[", 
      RowBox[{"A_", ",", "M_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Multiplymonomials", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", "M"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "following", " ", "multiplies", " ", "multinomials"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Multiplymultinomials", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retvalue", "=", 
         RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Length", "[", "B", "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"retvalue", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"retvalue", ",", 
             RowBox[{"Multiplymultinomialwithmonomial", "[", 
              RowBox[{"A", ",", 
               RowBox[{"B", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retvalue", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "following", " ", "adds", " ", "multinomials"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Addmultinomials", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Join", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "following", " ", "multies", " ", "two", " ", "2", "x2", " ", 
     "matrices", " ", "whose", "\[IndentingNewLine]", "entries", " ", "are", 
     " ", "multinomials"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixProductMultinomialentries", "[", 
      RowBox[{"R_", ",", "S_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Addmultinomials", "[", 
          RowBox[{
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"Addmultinomials", "[", 
          RowBox[{
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Addmultinomials", "[", 
          RowBox[{
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Addmultinomials", "[", 
          RowBox[{
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Multiplymultinomials", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixMTrace", "[", "R_", "]"}], ":=", 
     RowBox[{"Addmultinomials", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"R", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MomentMonomial", "[", 
      RowBox[{"d_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"MultinomialexpectationvalueHaar", "[", 
      RowBox[{"d", ",", 
       RowBox[{"R", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"R", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "True"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "uses", " ", "intU", " ", "routine", " ", "to", " ", "compute", " ", 
     RowBox[{"(", 
      RowBox[{"trace", " ", "of"}], ")"}], " ", "expectation", " ", 
     "values"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MomentMultinomial", "[", 
      RowBox[{"d_", ",", "R_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"FunctionExpand", "[", 
               RowBox[{"MomentMonomial", "[", 
                RowBox[{"d", ",", 
                 RowBox[{"R", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
              "subs"}], "/.", "subs"}], "/.", "subs"}], "/.", "subs"}], "/.", 
          "subs"}], "/.", "subs"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "R", "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6985589251412125`*^9, 3.6985589653760843`*^9}, {
   3.6985589988348637`*^9, 3.6985590329236298`*^9}, {3.69855922522628*^9, 
   3.698559261206568*^9}, {3.698559423922939*^9, 3.6985594242383986`*^9}, {
   3.69856067602808*^9, 3.6985607253568635`*^9}, 3.698560917730583*^9, {
   3.698582472675166*^9, 3.6985824822965517`*^9}, {3.6985827728447533`*^9, 
   3.6985827733096027`*^9}, {3.698583793630224*^9, 3.698583819496647*^9}, {
   3.698584461955364*^9, 3.698584511282123*^9}, {3.6985845753239202`*^9, 
   3.698584721952711*^9}, {3.698599085018261*^9, 3.698599096876644*^9}, {
   3.6985991486962414`*^9, 3.6985991599984713`*^9}, {3.6985992003747673`*^9, 
   3.698599240368574*^9}, 3.6985993092161207`*^9, {3.6985996025714707`*^9, 
   3.698599608572472*^9}, {3.7319185869785366`*^9, 3.731918587178978*^9}, {
   3.73191905601142*^9, 3.731919061347357*^9}, {3.7319195756069136`*^9, 
   3.7319196307764945`*^9}, {3.731919692376937*^9, 3.731919739056715*^9}, {
   3.731919787739132*^9, 3.7319198063411784`*^9}, {3.7319198806165752`*^9, 
   3.731919906349281*^9}, {3.7319199558391256`*^9, 3.731919956171049*^9}, {
   3.7319200973040557`*^9, 3.7319200985744457`*^9}, {3.7319203953377714`*^9, 
   3.7319204042315345`*^9}, {3.731921388198149*^9, 3.7319214039672155`*^9}, 
   3.731921583240306*^9, {3.731921753805386*^9, 3.7319217609953437`*^9}, {
   3.7319230586800966`*^9, 3.7319230726831226`*^9}, {3.7319233175770583`*^9, 
   3.731923344085614*^9}, {3.7319234608994045`*^9, 3.731923540459179*^9}, {
   3.7319236228314123`*^9, 3.7319236248138576`*^9}, {3.731924162356013*^9, 
   3.7319241788744493`*^9}, {3.731924238387291*^9, 3.731924356364653*^9}, {
   3.7319244076438484`*^9, 3.731924441993746*^9}, {3.7319252227774763`*^9, 
   3.7319252322230487`*^9}, {3.731930865169602*^9, 3.731930868574835*^9}, {
   3.731931086909545*^9, 3.7319310904998884`*^9}, {3.731933171012638*^9, 
   3.731933175437934*^9}, {3.73193357402628*^9, 3.73193362266123*^9}, {
   3.7319337123006697`*^9, 3.731933746745301*^9}, {3.731934057268864*^9, 
   3.731934127049819*^9}, {3.731934177590294*^9, 3.7319341891026764`*^9}, {
   3.731934223033618*^9, 3.7319342284237432`*^9}, {3.7319361652854795`*^9, 
   3.731936172154063*^9}, {3.731936203154335*^9, 3.7319362156413007`*^9}, {
   3.7319362653033347`*^9, 3.7319362934798894`*^9}, {3.7319364694554653`*^9, 
   3.731936479284607*^9}, {3.731936543466736*^9, 3.731936550658583*^9}, {
   3.7319366326459484`*^9, 3.7319366618714323`*^9}, {3.731936899189741*^9, 
   3.7319369040479403`*^9}, {3.733111565561798*^9, 3.7331115948273*^9}, {
   3.7331116706868944`*^9, 3.7331116755772476`*^9}, {3.733112261844659*^9, 
   3.7331122820878534`*^9}, {3.7331123327334876`*^9, 3.733112373512898*^9}, {
   3.73311375478839*^9, 3.7331137663096113`*^9}, {3.7331140150417185`*^9, 
   3.7331140484992623`*^9}, {3.76044638015611*^9, 3.7604464057331047`*^9}, {
   3.7604468525921993`*^9, 3.7604468735171556`*^9}, {3.7604469108587413`*^9, 
   3.760447032271694*^9}, 3.760447064653853*^9, 3.760447134491542*^9, 
   3.760447170031333*^9, {3.760447324718147*^9, 3.7604473482158437`*^9}, {
   3.7604475460209355`*^9, 3.760447555038066*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
     StyleBox[
      RowBox[{"Compute", " ", 
       RowBox[{
        StyleBox["Tr",
         FontColor->RGBColor[1, 0, 0]], 
        StyleBox["[",
         FontColor->RGBColor[1, 0, 0]], 
        RowBox[{
         RowBox[{
          StyleBox["(",
           FontColor->RGBColor[1, 0, 0]], 
          SubscriptBox[
           StyleBox["JM",
            FontColor->RGBColor[1, 0, 0]], "out"], ")"}], "^", "2"}], "]"}], 
       " ", "and", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{
          StyleBox["(",
           FontColor->RGBColor[1, 0, 0]], 
          SubscriptBox[
           StyleBox["JM",
            FontColor->RGBColor[1, 0, 0]], "out"], ")"}], "^", "4"}], "]"}]}],
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\[IndentingNewLine]",
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      RowBox[{
      "number", " ", "of", " ", "system", " ", "modes", " ", "is", " ", "k"}],
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\[IndentingNewLine]",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      RowBox[{
      "total", " ", "number", " ", "of", " ", "modes", " ", "is", " ", "n"}],
      FontColor->RGBColor[1, 0, 0]]}],
    FontSize->24], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[1, 0, 0]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "pi", " ", "is", " ", "the", " ", "rank", " ", "k", " ", "projection", 
     " ", "\[IndentingNewLine]", " ", "A"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Z", "-", 
         RowBox[{"Z", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "/", "2"}], 
      "\[IndentingNewLine]", "B"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Z", "+", 
        RowBox[{"Z", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], "/", "2"}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m11", ":=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "pi"}], ",", 
          RowBox[{"I", " ", "B"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m12", ":=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "pi"}], ",", "A"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}]}], "}"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m21", ":=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "pi"}], ",", "A"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m22", ":=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"pi", ",", "  ", 
          RowBox[{"I", " ", "B"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JR", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m11", ",", "m12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m21", ",", "m22"}], "}"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"see", " ", "writeup"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"second", ":=", 
     RowBox[{"MatrixMTrace", "[", 
      RowBox[{"MatrixProductMultinomialentries", "[", 
       RowBox[{"JR", ",", "JR"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fourth", ":=", 
     RowBox[{"MatrixMTrace", "[", 
      RowBox[{"MatrixProductMultinomialentries", "[", 
       RowBox[{
        RowBox[{"MatrixProductMultinomialentries", "[", 
         RowBox[{
          RowBox[{"MatrixProductMultinomialentries", "[", 
           RowBox[{"JR", ",", "JR"}], "]"}], ",", "JR"}], "]"}], ",", "JR"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "substitution", " ", "rules", " ", "for", " ", "simplifying", " ", "the", 
     " ", "expressions"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"-", "pi"}], "]"}], "\[Rule]", 
        RowBox[{"-", "k"}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", "pi", "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{"Transpose", "[", "A", "]"}], "\[Rule]", "A"}], ",", 
       RowBox[{
        RowBox[{"Transpose", "[", "B", "]"}], "\[Rule]", "B"}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "B"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"-", "pi"}], "]"}], "\[Rule]", 
        RowBox[{"-", "pi"}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"pi", ".", "pi"}], "]"}], "\[Rule]", "k"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "pi"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"-", "pi"}], ")"}]}], "\[Rule]", "pi"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "pi"}], ")"}], ".", "pi"}], "\[Rule]", 
        RowBox[{"-", "pi"}]}], ",", 
       RowBox[{
        RowBox[{"pi", ".", 
         RowBox[{"(", 
          RowBox[{"-", "pi"}], ")"}]}], "\[Rule]", 
        RowBox[{"-", "pi"}]}], ",", 
       RowBox[{
        RowBox[{"pi", ".", "pi"}], "\[Rule]", "pi"}], ",", 
       RowBox[{
        RowBox[{"Transpose", "[", "pi", "]"}], "\[Rule]", "pi"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", " ", "B"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"I", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"B", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "A"}], ")"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"-", "A"}], "]"}]}], "\[Rule]", 
        RowBox[{"A", ".", 
         RowBox[{"Transpose", "[", "A", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "A"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"-", "A"}], ")"}]}], "\[Rule]", 
        RowBox[{"A", ".", "A"}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"I", " ", "B"}], "]"}], "\[Rule]", 
        RowBox[{"I", " ", 
         RowBox[{"Tr", "[", "B", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"B", ".", "B"}]}]}], ",", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"I", " ", "B"}], "]"}], "\[Rule]", 
        RowBox[{"I", " ", 
         RowBox[{"Transpose", "[", "B", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}], ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", "A", 
          ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}], ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}], ".", "A", ".", "A"}], "]"}], 
        "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A"}], "]"}], 
        "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"I", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"B", ".", "B"}]}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"B", ".", "B", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A"}], "]"}], 
        "\[Rule]", 
        RowBox[{"I", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", "A"}], 
         "]"}], "\[Rule]", 
        RowBox[{"I", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", "subs", "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"show", " ", "substitution", " ", "rules"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6985589251412125`*^9, 3.6985589653760843`*^9}, {
   3.6985589988348637`*^9, 3.6985590329236298`*^9}, {3.69855922522628*^9, 
   3.698559261206568*^9}, {3.698559423922939*^9, 3.6985594242383986`*^9}, {
   3.69856067602808*^9, 3.6985607253568635`*^9}, 3.698560917730583*^9, {
   3.698582472675166*^9, 3.6985824822965517`*^9}, {3.6985827728447533`*^9, 
   3.6985827733096027`*^9}, {3.698583793630224*^9, 3.698583819496647*^9}, {
   3.698584461955364*^9, 3.698584511282123*^9}, {3.6985845753239202`*^9, 
   3.698584721952711*^9}, {3.698599085018261*^9, 3.698599096876644*^9}, {
   3.6985991486962414`*^9, 3.6985991599984713`*^9}, {3.6985992003747673`*^9, 
   3.698599240368574*^9}, 3.6985993092161207`*^9, {3.6985996025714707`*^9, 
   3.698599608572472*^9}, {3.7319185869785366`*^9, 3.731918587178978*^9}, {
   3.73191905601142*^9, 3.731919061347357*^9}, {3.7319195756069136`*^9, 
   3.7319196307764945`*^9}, {3.731919692376937*^9, 3.731919739056715*^9}, {
   3.731919787739132*^9, 3.7319198063411784`*^9}, {3.7319198806165752`*^9, 
   3.731919906349281*^9}, {3.7319199558391256`*^9, 3.731919956171049*^9}, {
   3.7319200973040557`*^9, 3.7319200985744457`*^9}, {3.7319203953377714`*^9, 
   3.7319204042315345`*^9}, {3.731921388198149*^9, 3.7319214039672155`*^9}, 
   3.731921583240306*^9, {3.731921753805386*^9, 3.7319217609953437`*^9}, {
   3.7319230586800966`*^9, 3.7319230726831226`*^9}, {3.7319233175770583`*^9, 
   3.731923344085614*^9}, {3.7319234608994045`*^9, 3.731923540459179*^9}, {
   3.7319236228314123`*^9, 3.7319236248138576`*^9}, {3.731924162356013*^9, 
   3.7319241788744493`*^9}, {3.731924238387291*^9, 3.731924356364653*^9}, {
   3.7319244076438484`*^9, 3.731924441993746*^9}, {3.7319252227774763`*^9, 
   3.7319252322230487`*^9}, {3.731930865169602*^9, 3.731930868574835*^9}, {
   3.731931086909545*^9, 3.7319310904998884`*^9}, {3.731933171012638*^9, 
   3.731933175437934*^9}, {3.73193357402628*^9, 3.73193362266123*^9}, {
   3.7319337123006697`*^9, 3.731933746745301*^9}, {3.731934057268864*^9, 
   3.731934127049819*^9}, {3.731934177590294*^9, 3.7319341891026764`*^9}, {
   3.731934223033618*^9, 3.7319342284237432`*^9}, {3.7319361652854795`*^9, 
   3.731936172154063*^9}, {3.731936203154335*^9, 3.7319362156413007`*^9}, {
   3.7319362653033347`*^9, 3.7319362934798894`*^9}, {3.7319364694554653`*^9, 
   3.731936479284607*^9}, {3.731936543466736*^9, 3.731936550658583*^9}, {
   3.7319366326459484`*^9, 3.7319366618714323`*^9}, {3.731936899189741*^9, 
   3.7319369040479403`*^9}, {3.733111565561798*^9, 3.7331115948273*^9}, {
   3.7331116706868944`*^9, 3.7331116755772476`*^9}, {3.733112261844659*^9, 
   3.7331122820878534`*^9}, {3.7331123327334876`*^9, 3.733112373512898*^9}, {
   3.73311375478839*^9, 3.7331137663096113`*^9}, {3.7331140150417185`*^9, 
   3.7331140484992623`*^9}, {3.76044638015611*^9, 3.7604464057331047`*^9}, {
   3.7604468525921993`*^9, 3.7604468735171556`*^9}, {3.7604469108587413`*^9, 
   3.760447032271694*^9}, 3.760447064653853*^9, 3.760447134491542*^9, 
   3.760447170031333*^9, {3.7604472400250072`*^9, 3.7604472506198525`*^9}, {
   3.760447396473543*^9, 3.760447420157971*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"-", "pi"}], "]"}], "\[Rule]", 
       RowBox[{"-", "k"}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", "pi", "]"}], "\[Rule]", "k"}]},
     {
      RowBox[{
       RowBox[{"Transpose", "[", "A", "]"}], "\[Rule]", "A"}]},
     {
      RowBox[{
       RowBox[{"Transpose", "[", "B", "]"}], "\[Rule]", "B"}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "B"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"-", "pi"}], "]"}], "\[Rule]", 
       RowBox[{"-", "pi"}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"pi", ".", "pi"}], "]"}], "\[Rule]", "k"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "pi"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"-", "pi"}], ")"}]}], "\[Rule]", "pi"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "pi"}], ")"}], ".", "pi"}], "\[Rule]", 
       RowBox[{"-", "pi"}]}]},
     {
      RowBox[{
       RowBox[{"pi", ".", 
        RowBox[{"(", 
         RowBox[{"-", "pi"}], ")"}]}], "\[Rule]", 
       RowBox[{"-", "pi"}]}]},
     {
      RowBox[{
       RowBox[{"pi", ".", "pi"}], "\[Rule]", "pi"}]},
     {
      RowBox[{
       RowBox[{"Transpose", "[", "pi", "]"}], "\[Rule]", "pi"}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "A"}], ")"}], ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"-", "A"}], "]"}]}], "\[Rule]", 
       RowBox[{"A", ".", 
        RowBox[{"Transpose", "[", "A", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "A"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"-", "A"}], ")"}]}], "\[Rule]", 
       RowBox[{"A", ".", "A"}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[ImaginaryI]", " ", "B"}], "]"}], "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Tr", "[", "B", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"B", ".", "B"}]}]}]},
     {
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"\[ImaginaryI]", " ", "B"}], "]"}], "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Transpose", "[", "B", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}], ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", "A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}], ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}], ".", "A", ".", "A"}], "]"}], 
       "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A"}], "]"}], 
       "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"B", ".", "B"}]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A"}], "]"}], 
       "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "B"}], ")"}], ".", "A", ".", "A"}], 
        "]"}], "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.733114100746891*^9, 3.733127298823022*^9, 
  3.733488994671171*^9, 3.733539576453473*^9, 3.760446385329219*^9, 
  3.7604466330139875`*^9, 3.7604466879942536`*^9, 3.7604470022429943`*^9, 
  3.760447039786495*^9, 3.7604470819695587`*^9, 3.760447273177941*^9, 
  3.760447558814809*^9, 3.7604482969232845`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"secondmoments", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"MomentMultinomial", "[", 
      RowBox[{"n", ",", "second"}], "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{"compute", " ", "second", " ", "moments"}],
    FontSize->24,
    FontColor->RGBColor[1, 0, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"secondmomentssimplified", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"secondmoments", "/.", "subs"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "secondmomentssimplified"}], "Input",
 CellChangeTimes->{{3.6985589251412125`*^9, 3.6985589653760843`*^9}, {
   3.6985589988348637`*^9, 3.6985590329236298`*^9}, {3.69855922522628*^9, 
   3.698559261206568*^9}, {3.698559423922939*^9, 3.6985594242383986`*^9}, {
   3.69856067602808*^9, 3.6985607253568635`*^9}, 3.698560917730583*^9, {
   3.698582472675166*^9, 3.6985824822965517`*^9}, {3.6985827728447533`*^9, 
   3.6985827733096027`*^9}, {3.698583793630224*^9, 3.698583819496647*^9}, {
   3.698584461955364*^9, 3.698584511282123*^9}, {3.6985845753239202`*^9, 
   3.698584721952711*^9}, {3.698599085018261*^9, 3.698599096876644*^9}, {
   3.6985991486962414`*^9, 3.6985991599984713`*^9}, {3.6985992003747673`*^9, 
   3.698599240368574*^9}, 3.6985993092161207`*^9, {3.6985996025714707`*^9, 
   3.698599608572472*^9}, {3.7319185869785366`*^9, 3.731918587178978*^9}, {
   3.73191905601142*^9, 3.731919061347357*^9}, {3.7319195756069136`*^9, 
   3.7319196307764945`*^9}, {3.731919692376937*^9, 3.731919739056715*^9}, {
   3.731919787739132*^9, 3.7319198063411784`*^9}, {3.7319198806165752`*^9, 
   3.731919906349281*^9}, {3.7319199558391256`*^9, 3.731919956171049*^9}, {
   3.7319200973040557`*^9, 3.7319200985744457`*^9}, {3.7319203953377714`*^9, 
   3.7319204042315345`*^9}, {3.731921388198149*^9, 3.7319214039672155`*^9}, 
   3.731921583240306*^9, {3.731921753805386*^9, 3.7319217609953437`*^9}, {
   3.7319230586800966`*^9, 3.7319230726831226`*^9}, {3.7319233175770583`*^9, 
   3.731923344085614*^9}, {3.7319234608994045`*^9, 3.731923540459179*^9}, {
   3.7319236228314123`*^9, 3.7319236248138576`*^9}, {3.731924162356013*^9, 
   3.7319241788744493`*^9}, {3.731924238387291*^9, 3.731924356364653*^9}, {
   3.7319244076438484`*^9, 3.731924441993746*^9}, {3.7319252227774763`*^9, 
   3.7319252322230487`*^9}, {3.731930865169602*^9, 3.731930868574835*^9}, {
   3.731931086909545*^9, 3.7319310904998884`*^9}, {3.731933171012638*^9, 
   3.731933175437934*^9}, {3.73193357402628*^9, 3.73193362266123*^9}, {
   3.7319337123006697`*^9, 3.731933746745301*^9}, {3.731934057268864*^9, 
   3.731934127049819*^9}, {3.731934177590294*^9, 3.7319341891026764`*^9}, {
   3.731934223033618*^9, 3.7319342284237432`*^9}, {3.7319361652854795`*^9, 
   3.731936172154063*^9}, {3.731936203154335*^9, 3.7319362156413007`*^9}, {
   3.7319362653033347`*^9, 3.7319362934798894`*^9}, {3.7319364694554653`*^9, 
   3.731936479284607*^9}, {3.731936543466736*^9, 3.731936550658583*^9}, {
   3.7319366326459484`*^9, 3.7319366618714323`*^9}, {3.731936899189741*^9, 
   3.7319369040479403`*^9}, {3.733111565561798*^9, 3.7331115948273*^9}, {
   3.7331116706868944`*^9, 3.7331116755772476`*^9}, {3.733112261844659*^9, 
   3.7331122820878534`*^9}, {3.7331123327334876`*^9, 3.733112373512898*^9}, {
   3.73311375478839*^9, 3.7331137663096113`*^9}, {3.7331140150417185`*^9, 
   3.7331140484992623`*^9}, {3.76044638015611*^9, 3.7604464057331047`*^9}, {
   3.7604468525921993`*^9, 3.7604468735171556`*^9}, {3.7604469108587413`*^9, 
   3.760447032271694*^9}, 3.760447064653853*^9, 3.760447134491542*^9, 
   3.760447170031333*^9, {3.7604472400250072`*^9, 3.7604472865809174`*^9}, {
   3.7604474238097334`*^9, 3.7604474295695906`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Tr", "[", "B", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"k", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}]}]}], ")"}]}], 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["n", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7604472868731785`*^9, 3.7604475033644238`*^9, 3.760447561520687*^9, {
   3.760448284952582*^9, 3.760448298896139*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fourthmoments", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"MomentMultinomial", "[", 
       RowBox[{"n", ",", "fourth"}], "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    StyleBox[
     RowBox[{
      StyleBox["compute",
       FontSize->24], 
      StyleBox[" ",
       FontSize->24], 
      StyleBox["fourth",
       FontSize->24], 
      StyleBox[" ",
       FontSize->24], 
      StyleBox[
       RowBox[{"moments", ".", " "}],
       FontSize->24], "This", " ", "takes", " ", "a", " ", 
      RowBox[{"while", "."}]}],
     FontColor->RGBColor[1, 0, 0]], "*)"}], "\n", 
   RowBox[{
    RowBox[{"fourthmomentssimplified", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"fourthmoments", "/.", "subs"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "fourthmomentssimplified"}]}]], "Input",
 CellChangeTimes->{{3.6985589251412125`*^9, 3.6985589653760843`*^9}, {
   3.6985589988348637`*^9, 3.6985590329236298`*^9}, {3.69855922522628*^9, 
   3.698559261206568*^9}, {3.698559423922939*^9, 3.6985594242383986`*^9}, {
   3.69856067602808*^9, 3.6985607253568635`*^9}, 3.698560917730583*^9, {
   3.698582472675166*^9, 3.6985824822965517`*^9}, {3.6985827728447533`*^9, 
   3.6985827733096027`*^9}, {3.698583793630224*^9, 3.698583819496647*^9}, {
   3.698584461955364*^9, 3.698584511282123*^9}, {3.6985845753239202`*^9, 
   3.698584721952711*^9}, {3.698599085018261*^9, 3.698599096876644*^9}, {
   3.6985991486962414`*^9, 3.6985991599984713`*^9}, {3.6985992003747673`*^9, 
   3.698599240368574*^9}, 3.6985993092161207`*^9, {3.6985996025714707`*^9, 
   3.698599608572472*^9}, {3.7319185869785366`*^9, 3.731918587178978*^9}, {
   3.73191905601142*^9, 3.731919061347357*^9}, {3.7319195756069136`*^9, 
   3.7319196307764945`*^9}, {3.731919692376937*^9, 3.731919739056715*^9}, {
   3.731919787739132*^9, 3.7319198063411784`*^9}, {3.7319198806165752`*^9, 
   3.731919906349281*^9}, {3.7319199558391256`*^9, 3.731919956171049*^9}, {
   3.7319200973040557`*^9, 3.7319200985744457`*^9}, {3.7319203953377714`*^9, 
   3.7319204042315345`*^9}, {3.731921388198149*^9, 3.7319214039672155`*^9}, 
   3.731921583240306*^9, {3.731921753805386*^9, 3.7319217609953437`*^9}, {
   3.7319230586800966`*^9, 3.7319230726831226`*^9}, {3.7319233175770583`*^9, 
   3.731923344085614*^9}, {3.7319234608994045`*^9, 3.731923540459179*^9}, {
   3.7319236228314123`*^9, 3.7319236248138576`*^9}, {3.731924162356013*^9, 
   3.7319241788744493`*^9}, {3.731924238387291*^9, 3.731924356364653*^9}, {
   3.7319244076438484`*^9, 3.731924441993746*^9}, {3.7319252227774763`*^9, 
   3.7319252322230487`*^9}, {3.731930865169602*^9, 3.731930868574835*^9}, {
   3.731931086909545*^9, 3.7319310904998884`*^9}, {3.731933171012638*^9, 
   3.731933175437934*^9}, {3.73193357402628*^9, 3.73193362266123*^9}, {
   3.7319337123006697`*^9, 3.731933746745301*^9}, {3.731934057268864*^9, 
   3.731934127049819*^9}, {3.731934177590294*^9, 3.7319341891026764`*^9}, {
   3.731934223033618*^9, 3.7319342284237432`*^9}, {3.7319361652854795`*^9, 
   3.731936172154063*^9}, {3.731936203154335*^9, 3.7319362156413007`*^9}, {
   3.7319362653033347`*^9, 3.7319362934798894`*^9}, {3.7319364694554653`*^9, 
   3.731936479284607*^9}, {3.731936543466736*^9, 3.731936550658583*^9}, {
   3.7319366326459484`*^9, 3.7319366618714323`*^9}, {3.731936899189741*^9, 
   3.7319369040479403`*^9}, {3.733111565561798*^9, 3.7331115948273*^9}, {
   3.7331116706868944`*^9, 3.7331116755772476`*^9}, {3.733112261844659*^9, 
   3.7331122820878534`*^9}, {3.7331123327334876`*^9, 3.733112373512898*^9}, {
   3.73311375478839*^9, 3.7331137663096113`*^9}, {3.7331140150417185`*^9, 
   3.7331140484992623`*^9}, {3.76044638015611*^9, 3.7604464057331047`*^9}, {
   3.7604468525921993`*^9, 3.7604468735171556`*^9}, {3.7604469108587413`*^9, 
   3.760447032271694*^9}, 3.760447064653853*^9, 3.760447134491542*^9, 
   3.760447170031333*^9, {3.7604472400250072`*^9, 3.760447289916115*^9}, {
   3.7604474345209665`*^9, 3.7604474409531145`*^9}, {3.7604475758670416`*^9, 
   3.7604475797981205`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["n", "2"]], 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "+", "n", "+", 
            RowBox[{"k", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tr", "[", 
            RowBox[{"A", ".", "A"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "A", ".", "A", ".", "A"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}]], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "+", 
            RowBox[{"2", " ", "k", " ", "n"}], "-", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tr", "[", "B", "]"}], "2"], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "A"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "n"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n", "+", 
               SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "A"}], "]"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"B", ".", "B"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "-", 
            RowBox[{"4", " ", "n"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "k"}], ")"}], " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", "B", "]"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "A", ".", "B"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "k"}], ")"}], " ", "n"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", "k"}], ")"}], " ", "k"}]}], ")"}], 
             " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "k", "+", 
               SuperscriptBox["k", "2"]}], ")"}], " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "+", "n", "+", 
            RowBox[{"k", " ", "n"}]}], ")"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}], ")"}]}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"k", "-", "n"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "k", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Tr", "[", "B", "]"}], "2"], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{"A", ".", "A"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "k", "+", "n"}], ")"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{"A", ".", "A"}], "]"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{"B", ".", "B"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k", "+", "n", "+", 
               RowBox[{"k", " ", "n"}]}], ")"}], " ", 
             RowBox[{"Tr", "[", "B", "]"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{"A", ".", "A", ".", "B"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k", "+", "n", "+", 
               RowBox[{"k", " ", "n"}]}], ")"}], " ", 
             RowBox[{"Tr", "[", 
              RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "n"}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n", "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}]}]}], ")"}]}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          SuperscriptBox["n", "4"]}], ")"}]}]], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"k", "-", "n"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["k", "2"]}], "-", 
            RowBox[{"5", " ", "k", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tr", "[", "B", "]"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", "n"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["k", "2"], " ", "n"}], "-", 
            RowBox[{"3", " ", "k", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tr", "[", "B", "]"}], "2"], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"B", ".", "B"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"21", "-", 
            RowBox[{"15", " ", "k", " ", "n"}], "+", 
            SuperscriptBox["n", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Tr", "[", 
            RowBox[{"B", ".", "B"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"10", " ", "k", " ", "n"}], "+", 
            SuperscriptBox["n", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Tr", "[", "B", "]"}], " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"B", ".", "B", ".", "B"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "n"}], "+", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"65", "+", 
                  SuperscriptBox["k", "2"], "-", 
                  RowBox[{"20", " ", "k", " ", "n"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    SuperscriptBox["k", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}]}]}], 
        ")"}]}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.760447435286435*^9, 3.7604477103048153`*^9, 
  3.760448438148145*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "find", " ", "leading", " ", "orders", " ", "in", " ", "n", "  ", "where",
      " ", "x", " ", "is", " ", "a", " ", "rational", " ", "function"}],
    FontSize->24,
    FontColor->RGBColor[0.5, 0, 0.5]], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"asymptotics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "\[Rule]", 
        RowBox[{"K", " ", 
         RowBox[{"n", "^", "kappa"}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", "B", "]"}], "\[Rule]", " ", 
        RowBox[{"lambda", " ", "n"}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"2", "-", "1"}], ")"}]}], " ", 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"3", "-", "1"}], ")"}]}], 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"4", "-", "1"}], ")"}]}], 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"2", "-", "1"}], ")"}]}], " ", 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"3", "-", "1"}], ")"}]}], 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       "  ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "A", ".", "A"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"4", "-", "1"}], ")"}]}], " ", 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"4", "-", "1"}], ")"}]}], " ", 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"4", "-", "1"}], ")"}]}], 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"A", ".", "A", ".", "B"}], "]"}], "\[Rule]", 
        RowBox[{"lambda", " ", 
         RowBox[{"C", "^", 
          RowBox[{"(", 
           RowBox[{"3", "-", "1"}], ")"}]}], 
         RowBox[{"n", "^", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", "1"}], ")"}], "zeta"}]}], ")"}]}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", "asymptotics", "]"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingexponentdenominator", "[", "x_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Denominator", "[", "x", "]"}], ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<=", "zeta"}], ",", " ", 
         RowBox[{"zeta", "<", " ", "1"}], ",", 
         RowBox[{"0", "\[LessEqual]", "kappa"}], ",", " ", 
         RowBox[{"kappa", "\[LessEqual]", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingexponentnumerator", "[", "x_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Numerator", "[", "x", "]"}], "]"}], ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<=", "zeta"}], ",", " ", 
         RowBox[{"zeta", "<", " ", "1"}], ",", 
         RowBox[{"0", "\[LessEqual]", "kappa"}], ",", " ", 
         RowBox[{"kappa", "\[LessEqual]", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingorderdenominator", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Denominator", "[", "x", "]"}], ",", 
        RowBox[{"n", "^", 
         RowBox[{"leadingexponentdenominator", "[", "x", "]"}]}]}], "]"}], 
      RowBox[{"n", "^", 
       RowBox[{"(", 
        RowBox[{"leadingexponentdenominator", "[", "x", "]"}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingordernumerator", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", "x", "]"}], ",", 
        RowBox[{"n", "^", 
         RowBox[{"leadingexponentnumerator", "[", "x", "]"}]}]}], "]"}], " ", 
      RowBox[{"n", "^", 
       RowBox[{"leadingexponentnumerator", "[", "x", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"leadingorderoffraction", "[", "x_", "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"leadingordernumerator", "[", "x", "]"}], "/", 
       RowBox[{"leadingorderdenominator", "[", "x", "]"}]}], "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"leadingorderofpolynomial", "[", "x_", "]"}], ":=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"x", ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<=", "zeta"}], ",", " ", 
          RowBox[{"zeta", "<", " ", "1"}], ",", 
          RowBox[{"0", "\[LessEqual]", "kappa"}], ",", " ", 
          RowBox[{"kappa", "\[LessEqual]", "1"}]}], "}"}]}], "]"}]}], ";"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"multinomtermssec", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "B", "]"}], "^", "2"}], ",", 
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A"}], "]"}], ",", 
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "B"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"secondmomentsaslist", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Expand", "[", "secondmomentssimplified", "]"}], ",", 
            RowBox[{"multinomtermssec", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"multinomtermssec", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "multinomtermssec", "]"}]}], "}"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", "secondmomentsaslist", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"secondmomentsaslistwithasymptotics", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"secondmomentsaslist", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"leadingorderoffraction", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"secondmomentsaslist", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "asymptotics"}], "]"}], ",", 
         RowBox[{
          RowBox[{"secondmomentsaslist", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"secondmomentsaslist", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", "asymptotics"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "secondmomentsaslist", "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"combinedsecondmomentsaslist", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"secondmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"secondmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"secondmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"secondmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"secondmomentsaslistwithasymptotics", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], 
           RowBox[{
            RowBox[{"secondmomentsaslistwithasymptotics", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "secondmomentsaslistwithasymptotics", "]"}]}],
         "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", "combinedsecondmomentsaslist", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"highestexponentsecondthmomemt", "=", 
     RowBox[{"Max", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"combinedsecondmomentsaslist", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", 
          RowBox[{"Length", "[", "combinedsecondmomentsaslist", "]"}]}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"highestexponentsecondthmomemt", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<=", "zeta"}], ",", " ", 
       RowBox[{"zeta", "<", " ", "1"}], ",", 
       RowBox[{"0", "\[LessEqual]", "kappa"}], ",", " ", 
       RowBox[{"kappa", "\[LessEqual]", "1"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7335409239088497`*^9, 3.7335411586761703`*^9}, {
   3.733541249673292*^9, 3.73354124981458*^9}, {3.7335414095671263`*^9, 
   3.7335414347090797`*^9}, {3.733541902871256*^9, 3.7335419315334897`*^9}, 
   3.7335420936880846`*^9, {3.7335430255216036`*^9, 3.7335430261824045`*^9}, {
   3.7335433028227887`*^9, 3.7335433390774665`*^9}, {3.7335434293596725`*^9, 
   3.7335434327729053`*^9}, {3.7335434785688763`*^9, 
   3.7335434822057323`*^9}, {3.7335485200888276`*^9, 
   3.7335486707209425`*^9}, {3.733551121630969*^9, 3.7335511554875298`*^9}, {
   3.760447790860093*^9, 3.760447792288513*^9}, {3.7604478955502744`*^9, 
   3.760447896239747*^9}, {3.760448235905761*^9, 3.7604482688247347`*^9}, {
   3.7604485864952683`*^9, 3.760448605450857*^9}, {3.760449036589506*^9, 
   3.7604490421284647`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"k", "\[Rule]", 
       RowBox[{"K", " ", 
        SuperscriptBox["n", "kappa"]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", "B", "]"}], "\[Rule]", 
       RowBox[{"lambda", " ", "n"}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{"C", " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", "zeta"}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "3"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{"C", " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", "zeta"}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", "A", ".", "A"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "3"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "3"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "3"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "zeta"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"A", ".", "A", ".", "B"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["C", "2"], " ", "lambda", " ", 
        SuperscriptBox["n", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "zeta"}]}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.760448269164946*^9, 3.7604484689037037`*^9, 
  3.76044860593614*^9, 3.760449042845812*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "n"}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]], 
     SuperscriptBox[
      RowBox[{"Tr", "[", "B", "]"}], "2"]},
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]], 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A"}], "]"}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"k", " ", "n"}]}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"B", ".", "B"}], "]"}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.760448269164946*^9, 3.7604484689037037`*^9, 
  3.76044860593614*^9, 3.7604490428614063`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "n"}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "K", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "kappa"}]]}], 
     SuperscriptBox[
      RowBox[{"Tr", "[", "B", "]"}], "2"], 
     RowBox[{
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", "2"]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "K", " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", "kappa"]}]},
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A"}], "]"}], 
     RowBox[{"C", " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", "zeta"}]]}], 
     RowBox[{"2", " ", "C", " ", 
      SuperscriptBox["K", "2"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "kappa"}], "+", "zeta"}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"k", " ", "n"}]}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}]]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"B", ".", "B"}], "]"}], 
     RowBox[{"C", " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", "zeta"}]]}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "C", " ", 
      SuperscriptBox["K", "2"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "kappa"}], "+", "zeta"}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.760448269164946*^9, 3.7604484689037037`*^9, 
  3.76044860593614*^9, 3.7604490428614063`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "kappa"}], "+", "zeta"}]], "Output",
 CellChangeTimes->{3.760448269164946*^9, 3.7604484689037037`*^9, 
  3.76044860593614*^9, 3.760449042877028*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.733541264391033*^9, 3.733541268852354*^9}, {
   3.7335413089897013`*^9, 3.733541312932309*^9}, {3.7335413735657997`*^9, 
   3.7335414006360283`*^9}, 3.7335418982957444`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"multinomterms", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tr", "[", "B", "]"}], "^", "4"}], ",", 
     RowBox[{
      RowBox[{"Tr", "[", "B", "]"}], 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B", ".", "B"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "B", "]"}], "^", "2"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}]}], ",", 
     RowBox[{"Tr", "[", 
      RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}], "^", "2"}], ",", " ", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}], 
      RowBox[{
       RowBox[{"Tr", "[", "B", "]"}], "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}], "^", "2"}], ",", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A", ".", "A", ".", "A"}], "]"}], ",", 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}], ",", 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Tr", "[", "B", "]"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A", ".", "B"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourthmomentsaslist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "fourthmomentssimplified", "]"}], ",", 
          RowBox[{"multinomterms", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"multinomterms", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "multinomterms", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourthmomentsaslistwithasymptotics", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"fourthmomentsaslist", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"leadingorderoffraction", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fourthmomentsaslist", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "asymptotics"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fourthmomentsaslist", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"fourthmomentsaslist", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", "asymptotics"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "fourthmomentsaslist", "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"combinedfourthmomentsaslist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         RowBox[{
          RowBox[{"fourthmomentsaslistwithasymptotics", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "fourthmomentsaslistwithasymptotics", "]"}]}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "combinedfourthmomentsaslist", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"highestexponentfourthmomemt", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"combinedfourthmomentsaslist", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", 
        RowBox[{"Length", "[", "combinedfourthmomentsaslist", "]"}]}], 
       "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"highestexponentfourthmomemt", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<=", "zeta"}], ",", " ", 
     RowBox[{"zeta", "<", " ", "1"}], ",", 
     RowBox[{"0", "\[LessEqual]", "kappa"}], ",", " ", 
     RowBox[{"kappa", "\[LessEqual]", "1"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7335396196944866`*^9, 3.7335396999080796`*^9}, {
   3.733541023632626*^9, 3.733541034004511*^9}, 3.733541888110293*^9, 
   3.733542112559616*^9, {3.733543362126355*^9, 3.733543363252366*^9}, {
   3.7335508800639353`*^9, 3.7335509075366726`*^9}, {3.7335509414557*^9, 
   3.733551048663138*^9}, {3.7335511056646547`*^9, 3.733551105833091*^9}, {
   3.7604489213559246`*^9, 3.760448925001898*^9}, {3.760448985143824*^9, 
   3.760448985660364*^9}, {3.7604490196080465`*^9, 3.7604490266816463`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox["k", "3"]}], "+", "n", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["k", "2"], " ", "n"}], "+", 
         SuperscriptBox["n", "3"], "-", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         SuperscriptBox["n", "4"]}], ")"}]}]], 
     RowBox[{"2", " ", "K", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "kappa"}]]}], 
     SuperscriptBox[
      RowBox[{"Tr", "[", "B", "]"}], "4"], 
     RowBox[{
      SuperscriptBox["lambda", "4"], " ", 
      SuperscriptBox["n", "4"]}], 
     RowBox[{"2", " ", "K", " ", 
      SuperscriptBox["lambda", "4"], " ", 
      SuperscriptBox["n", "kappa"]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "-", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          SuperscriptBox["n", "4"]}], ")"}]}]]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "kappa"}]}]]}], 
     RowBox[{
      RowBox[{"Tr", "[", "B", "]"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B", ".", "B"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "zeta"}]}]]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "kappa"}], "+", 
        RowBox[{"2", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"4", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["k", "3"], " ", "n"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"k", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"28", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         SuperscriptBox["n", "4"]}], ")"}]}]], 
     RowBox[{"12", " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "kappa"}]}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Tr", "[", "B", "]"}], "2"], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}]}], 
     RowBox[{"C", " ", 
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{"3", "+", "zeta"}]]}], 
     RowBox[{"12", " ", "C", " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "kappa"}], "+", "zeta"}]]}]},
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"5", " ", "k", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         SuperscriptBox["n", "4"]}], ")"}]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["K", "4"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"B", ".", "B", ".", "B", ".", "B"}], "]"}], 
     RowBox[{
      SuperscriptBox["C", "3"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "zeta"}]}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["C", "3"], " ", 
      SuperscriptBox["K", "4"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "kappa"}], "+", 
        RowBox[{"3", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "-", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         SuperscriptBox["n", "4"]}], ")"}]}]], 
     RowBox[{"4", " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "kappa"}]}]]}], 
     SuperscriptBox[
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}], "2"], 
     RowBox[{
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "zeta"}]}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "kappa"}], "+", 
        RowBox[{"2", " ", "zeta"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "n"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", "n", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}]}]]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "kappa"}]}]]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Tr", "[", "B", "]"}], "2"], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}]}], 
     RowBox[{"C", " ", 
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{"3", "+", "zeta"}]]}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", "C", " ", 
      SuperscriptBox["K", "2"], " ", 
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "kappa"}], "+", "zeta"}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}]}], "-", 
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}]}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "kappa"}]}]]}], 
     SuperscriptBox[
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}], "2"], 
     RowBox[{
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "zeta"}]}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "kappa"}], "+", 
        RowBox[{"2", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"5", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["K", "4"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A", ".", "A", ".", "A"}], "]"}], 
     RowBox[{
      SuperscriptBox["C", "3"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "zeta"}]}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["C", "3"], " ", 
      SuperscriptBox["K", "4"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "kappa"}], "+", 
        RowBox[{"3", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"4", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}], "-", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "n", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], 
     RowBox[{"4", " ", 
      SuperscriptBox["K", "4"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "B", ".", "A", ".", "B"}], "]"}], 
     RowBox[{
      SuperscriptBox["C", "3"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "zeta"}]}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["C", "3"], " ", 
      SuperscriptBox["K", "4"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "kappa"}], "+", 
        RowBox[{"3", " ", "zeta"}]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"5", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", "n", "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"5", " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", "n", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}]}]]}], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["K", "4"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "kappa"}]}]]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"A", ".", "A", ".", "B", ".", "B"}], "]"}], 
     RowBox[{
      SuperscriptBox["C", "3"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "zeta"}]}]]}], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["C", "3"], " ", 
      SuperscriptBox["K", "4"], " ", "lambda", " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "kappa"}], "+", 
        RowBox[{"3", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"4", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["k", "2"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "n"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", "n"}], "+", 
            SuperscriptBox["n", "2"], "-", 
            SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "kappa"}]}]]}], 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A"}], "]"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"B", ".", "B"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "zeta"}]}]]}], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "kappa"}], "+", 
        RowBox[{"2", " ", "zeta"}]}]]}]},
    {
     FractionBox[
      RowBox[{"8", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "n", "-", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "n"}], "-", 
            SuperscriptBox["n", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["k", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "n", "+", 
            SuperscriptBox["n", "2"]}], ")"}]}], "-", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "n"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "kappa"}]}]]}], 
     RowBox[{
      RowBox[{"Tr", "[", "B", "]"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"A", ".", "A", ".", "B"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "zeta"}]}]]}], 
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["C", "2"], " ", 
      SuperscriptBox["K", "3"], " ", 
      SuperscriptBox["lambda", "2"], " ", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "kappa"}], "+", 
        RowBox[{"2", " ", "zeta"}]}]]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7335397174112077`*^9, 3.7335397421622562`*^9}, 
   3.7335402343235283`*^9, 3.733540439739027*^9, {3.7335405128156657`*^9, 
   3.7335405239910045`*^9}, {3.733540636688257*^9, 3.733540673412772*^9}, {
   3.7335407710098248`*^9, 3.7335408081733165`*^9}, {3.733541279250304*^9, 
   3.7335412984768796`*^9}, {3.7335415170487022`*^9, 3.7335415231952844`*^9}, 
   3.733542114565157*^9, 3.733543363788852*^9, 3.733543491159749*^9, 
   3.7335435773086042`*^9, 3.7335486901810703`*^9, {3.733550875295879*^9, 
   3.7335509082352853`*^9}, {3.733550961582429*^9, 3.733550975365715*^9}, {
   3.7335510225403876`*^9, 3.733551049197658*^9}, 3.7335511067058516`*^9, 
   3.7604479884528923`*^9, 3.7604484740511723`*^9, 3.7604487216778555`*^9, 
   3.7604489275259256`*^9, 3.76044898696251*^9, 3.7604490273050165`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "kappa"}], "+", "zeta"}], 
        RowBox[{
         RowBox[{"kappa", "+", "zeta"}], "\[LessEqual]", "1"}]},
       {
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "kappa"}], "+", 
         RowBox[{"3", " ", "zeta"}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.7335397174112077`*^9, 3.7335397421622562`*^9}, 
   3.7335402343235283`*^9, 3.733540439739027*^9, {3.7335405128156657`*^9, 
   3.7335405239910045`*^9}, {3.733540636688257*^9, 3.733540673412772*^9}, {
   3.7335407710098248`*^9, 3.7335408081733165`*^9}, {3.733541279250304*^9, 
   3.7335412984768796`*^9}, {3.7335415170487022`*^9, 3.7335415231952844`*^9}, 
   3.733542114565157*^9, 3.733543363788852*^9, 3.733543491159749*^9, 
   3.7335435773086042`*^9, 3.7335486901810703`*^9, {3.733550875295879*^9, 
   3.7335509082352853`*^9}, {3.733550961582429*^9, 3.733550975365715*^9}, {
   3.7335510225403876`*^9, 3.733551049197658*^9}, 3.7335511067058516`*^9, 
   3.7604479884528923`*^9, 3.7604484740511723`*^9, 3.7604487216778555`*^9, 
   3.7604489275259256`*^9, 3.76044898696251*^9, 3.7604490273206344`*^9}]
}, Open  ]]
},
WindowSize->{1641, 1234},
WindowMargins->{{Automatic, 71}, {76, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3736, 62, 143, "Input"],
Cell[CellGroupData[{
Cell[4341, 88, 557, 12, 26, "Print"],
Cell[4901, 102, 398, 9, 26, "Print"],
Cell[5302, 113, 396, 9, 26, "Print"],
Cell[5701, 124, 396, 9, 26, "Print"],
Cell[6100, 135, 398, 9, 26, "Print"],
Cell[6501, 146, 398, 9, 26, "Print"],
Cell[6902, 157, 398, 9, 26, "Print"],
Cell[7303, 168, 398, 9, 26, "Print"],
Cell[7704, 179, 398, 9, 26, "Print"],
Cell[8105, 190, 396, 9, 26, "Print"],
Cell[8504, 201, 398, 9, 26, "Print"],
Cell[8905, 212, 400, 9, 26, "Print"],
Cell[9308, 223, 400, 9, 26, "Print"],
Cell[9711, 234, 400, 9, 26, "Print"],
Cell[10114, 245, 400, 9, 26, "Print"],
Cell[10517, 256, 400, 9, 26, "Print"],
Cell[10920, 267, 400, 9, 26, "Print"],
Cell[11323, 278, 400, 9, 26, "Print"],
Cell[11726, 289, 398, 9, 26, "Print"],
Cell[12127, 300, 400, 9, 26, "Print"],
Cell[12530, 311, 398, 9, 26, "Print"]
}, Open  ]]
}, Open  ]],
Cell[12955, 324, 16685, 409, 1016, "Input"],
Cell[CellGroupData[{
Cell[29665, 737, 15203, 398, 687, "Input"],
Cell[44871, 1137, 7925, 253, 631, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52833, 1395, 3746, 58, 95, "Input"],
Cell[56582, 1455, 948, 31, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57567, 1491, 4101, 71, 119, "Input"],
Cell[61671, 1564, 11478, 327, 307, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73186, 1896, 13373, 355, 671, "Input"],
Cell[86562, 2253, 3328, 103, 281, "Output"],
Cell[89893, 2358, 1647, 53, 140, "Output"],
Cell[91543, 2413, 3082, 97, 140, "Output"],
Cell[94628, 2512, 220, 5, 37, "Output"]
}, Open  ]],
Cell[94863, 2520, 222, 3, 37, "Input"],
Cell[CellGroupData[{
Cell[95110, 2527, 6138, 160, 350, "Input"],
Cell[101251, 2689, 24153, 730, 560, "Output"],
Cell[125407, 3421, 2593, 63, 55, "Output"]
}, Open  ]]
}
]
*)



==> anc/GS_source.py <==
# -*- coding: utf-8 -*-

import copy
from sympy import fraction, degree, symbols, LC, simplify, Poly
from itertools import groupby
n,k = symbols('n k')
kappa,zeta,lam ,K,C = symbols('kappa zeta lam K C')


# finding all loops in edge representation and write them with matrices.
class LoopCollector:
    def __init__(self,Edges):
        self.Edges = Edges
        self.Dic = {str(e[0]):[e[1],e] for e in self.Edges}
        self.Dic.update({str(e[1]):[e[0],e] for e in self.Edges})
        self.Loops = []
        
        while True:
            self.Loops.append(self.LoopFinder(self.Edges)[0])
            for x in self.LoopFinder(self.Edges)[1]:
                self.Edges.remove(x)
            if self.Edges ==[]:
                break
    
    # finding a loop.
    def LoopFinder(self,Edges):
        Head = Edges[0][0]
        Used = []
        Tracker = [Head]
        while True:
            Last_Connection = copy.deepcopy(self.Dic[str(Tracker[-1])])            
            Tracker.append(Flip(Last_Connection[0]))
            Used.append(self.Dic[str(Tracker[-1])][1])
            if Tracker[-1] == Head:
                break
        #ignoring IDs, L or R and space info because the setting is simple now. 
        # or even ignoring the ID:
        Loop = [x[0] for x in Tracker[:-1]]
        return Loop, Used
    
# dealing with transpose of matrices.
def Flip(Node):
        if Node[2] == 'out': #'L' in the original python code
            Node[2] = 'in'#'R' in the original python code
        else:
            Node[2] = 'out'#'L' in the original python code
        return Node

# matrix representation to edge representation.
def Translator(List):
    Edges = []
    L = len(List)
    for i in range(L):
        #Edges.append([[List[i-1],(L +i-1) % L,'R',0],[List[i],i,'L',0]]) the original for python code.
        Edges.append([[List[i-1],(L +i-1) % L,'in',1],[List[i],i,'out',1]])
    for x in Edges:
        for i in [0,1]:
            if x[i][0][-1] == 'T':
                x[i][0] = x[i][0][:-1]
                x[i] = Flip(x[i])
            elif x[i][0][-1] == '-':
                x[i][0] = x[i][0][:-1]
                x[i][0] += '*'
                x[i] = Flip(x[i])
            else:
                pass
    return Edges

# edge representation to matrix representation.
def ReTranslator(LWs):
    Note = [[LoopCollector(a[0]).Loops,a[1]]  for a in LWs]
    return Note


# dealing with P and tracial condition, and then grouping them up.
class Analyzer:
    def __init__(self,LWs):
        LWs_pp = [ self.Preprocessor(x) for x in LWs]
        LWs_pp.sort(key = lambda t:t[0])
        LWs_grouped = groupby(LWs_pp,key = lambda t:t[0])
        self.Result = [ [x, simplify(sum([z[1] for z in list(y)]))] for x,y in LWs_grouped]
    
    def Preprocessor(self,LW):
        Recorder1 = []
        for i in list(range(len(LW[0])))[::-1]:
            if LW[0][i][0] == 'P':
                Recorder1.append(len(LW[0][i]))
                del LW[0][i]
            else:
                pass
        Recorder2 = copy.deepcopy(Recorder1)
        
        # taking the effect of P into the coefficient.
        LW[1] *= (k ** len(Recorder2))
        
        #dealing with tracial condition manually
        L_replaced = [ ['A','A','B','B'] if x == ['A','B','B','A'] else\
                      ['A','A','B'] if x == ['A','B','A'] else x\
                      for x in LW[0]]
        L_replaced.sort()
        
        return [L_replaced,LW[1]]


# finding a leading term in a fraction, by setting k=n^0.1.
def FindLT(Frac):
    Numerator = fraction(Frac)[0]
    Denominator = fraction(Frac)[1]
    NP = Poly(Numerator)
    Dic_NP = NP.as_dict()
    NP_D = [[x[0]*0.1 + x[1],x] for x in Dic_NP]
    NP_D.sort()
    NP_Dmax = NP_D[-1][-1]
    N_LT =[ Dic_NP[NP_Dmax] * K**(NP_Dmax[0]) , NP_Dmax[0] *kappa + NP_Dmax[1]]
    LT = [N_LT[0]/LC(Denominator),N_LT[1] - degree(Denominator)]
    return LT

# finding asymptotic behavior of trances.
def FindAsymBound(Tr):
    B = [1,0]
    for x in Tr:
        B[0] *= lam * C**(len(x)-1)
        B[1] += 1 + zeta * (len(x)-1)
    return B

# getting [[trace type,coefficient,leading term in coefficient, asymptotic bound of traces, total asymptotic],...]
# here, total asymptotic = [coefficient,degree in n]
def FinalTable(LWs):
    LWs_copy = copy.deepcopy(LWs)
    MatrixForm = ReTranslator(LWs_copy)
    MatrixForm_tidy = Analyzer(MatrixForm).Result
    Info = [x + [FindLT(x[1]),FindAsymBound(x[0])] for x in MatrixForm_tidy]
    Info_out = [y + [[y[2][0]*y[3][0], y[2][1]+y[3][1]]] for y in Info]
    
    return Info_out
    
        
    



==> anc/GaussianState_PipeLine.py <==
# -*- coding: utf-8 -*-
import copy

## IMPORT RTNI random tensor network integration package
## see arXiv:1902.08539

from IHU_source import *
from GS_source import *


n = symbols('n')


##### calculating the second moment #####

e1 = ['P','U','B','U*','P','U','B','U*']
w1 = -2
e2 = ['P','U','A','UT','P','U-','A','U*']
w2 = 2
ews = [[Translator(e1),w1], [Translator(e2),w2]]
RM_List = [['U',[n],[n],n]]
average = integrateHaarUnitary(ews, RM_List)
#ft = [[trace type,coefficient,leading term in coefficient, asymptotic bound of traces, total asymptotic],...]
# here, total asymptotic = [coefficient,degree in n]
ft = FinalTable(average)
print(ft)

##### ##### 

##### calculating the forth moment #####

E1 = ['P','U','B','U*','P','U','B','U*','P','U','B','U*','P','U','B','U*']
W1 = 2
E2 = ['P','U','A','UT','P','U-','A','U*','P','U','A','UT','P','U-','A','U*']
W2 = 2
E3 = ['P','U','A','UT','P','U-','A','U*','P','U','B','U*','P','U','B','U*']
W3 = -8
E4 = ['P','U','A','UT','P','U-','B','UT','P','U-','A','U*','P','U','B','U*']
W4 = 4
EWs = [[Translator(E1),W1],[Translator(E2),W2],[Translator(E3),W3],[Translator(E4),W4]]
RM_List = [['U',[n],[n],n]] 
Average = integrateHaarUnitary(EWs, RM_List)
#FT = [[trace type,coefficient,leading term in coefficient, asymptotic bound of traces, total asymptotic],...]
# here, total asymptotic = [coefficient,degree in n]
FT = FinalTable(Average)
print(FT)

##### #####
